Measurement of Partonic Nuclear Effects in Deep-Inelastic Neutrino Scattering using MINERvA

The MINERvA collaboration reports a novel study of neutrino-nucleus charged-current deep inelastic scattering (DIS) using the same neutrino beam incident on targets of polystyrene, graphite, iron, and lead. Results are presented as ratios of C, Fe, and Pb to CH. The ratios of total DIS cross sections as a function of neutrino energy and flux-integrated differential cross sections as a function of the Bjorken scaling variable x are presented in the neutrino-energy range of 5 - 50 GeV. Good agreement is found between the data and predicted ratios, based on charged-lepton nucleus scattering, at medium x and low neutrino energies. However, the data rate appears depleted in the vicinity of the nuclear shadowing region, x < 0.1. This apparent deficit, reflected in the DIS cross-section ratio at high neutrino energy , is consistent with previous MINERvA observations and with the predicted onset of nuclear shadowing with the the axial-vector current in neutrino scattering.

==> anc/MINERvA_DIS_Ratios_Z_26.cc <==
const double DataFeToCH_Enu[7] = {1.2117278, 1.2201575, 1.1127973, 1.0963613, 1.0733755, 1.0069533, 0.9742071 }; 
const double BinsFeToCH_Enu[8] = {5.00, 10.00, 15.00, 20.00, 25.00, 30.00, 40.00, 50.00 }; //GeV 
const double StatErrMatrixFeToCH_Enu[7][7] = { 
 { 0.0091256, 0.0014302, 0.0001209, 0.0000076, 0.0000009, 0.0000012, 0.0000001 }, 
 { 0.0014302, 0.0028813, 0.0008579, 0.0001178, 0.0000140, 0.0000021, 0.0000007 }, 
 { 0.0001209, 0.0008579, 0.0024171, 0.0010210, 0.0002347, 0.0000251, 0.0000005 }, 
 { 0.0000076, 0.0001178, 0.0010210, 0.0026415, 0.0015385, 0.0002665, 0.0000151 }, 
 { 0.0000009, 0.0000140, 0.0002347, 0.0015385, 0.0031399, 0.0013509, 0.0001884 }, 
 { 0.0000012, 0.0000021, 0.0000251, 0.0002665, 0.0013509, 0.0031795, 0.0014758 }, 
 { 0.0000001, 0.0000007, 0.0000005, 0.0000151, 0.0001884, 0.0014758, 0.0037079 } 
}; 
const double SysErrMatrixFeToCH_Enu[7][7] = { 
 { 0.0068695, 0.0030547, 0.0018554, 0.0020467, 0.0021169, 0.0024703, 0.0026431 }, 
 { 0.0030547, 0.0031048, 0.0014055, 0.0014960, 0.0013800, 0.0016436, 0.0017373 }, 
 { 0.0018554, 0.0014055, 0.0025735, 0.0017134, 0.0016018, 0.0014262, 0.0015068 }, 
 { 0.0020467, 0.0014960, 0.0017134, 0.0029345, 0.0019609, 0.0017562, 0.0018785 }, 
 { 0.0021169, 0.0013800, 0.0016018, 0.0019609, 0.0034655, 0.0020655, 0.0022012 }, 
 { 0.0024703, 0.0016436, 0.0014262, 0.0017562, 0.0020655, 0.0033542, 0.0025210 }, 
 { 0.0026431, 0.0017373, 0.0015068, 0.0018785, 0.0022012, 0.0025210, 0.0047624 } 
}; 
const double DataFeToCH_x[5] = {0.9768716, 1.0985848, 1.1378204, 1.1116273, 1.1605828 }; 
const double BinsFeToCH_x[6] = {0.00, 0.10, 0.20, 0.30, 0.40, 0.75 }; 
const double StatErrMatrixFeToCH_x[5][5] = { 
 { 0.0039966, 0.0011363, 0.0003745, 0.0001887, 0.0001448 }, 
 { 0.0011363, 0.0013187, 0.0008093, 0.0004520, 0.0002879 }, 
 { 0.0003745, 0.0008093, 0.0011547, 0.0009388, 0.0006947 }, 
 { 0.0001887, 0.0004520, 0.0009388, 0.0013503, 0.0014895 }, 
 { 0.0001448, 0.0002879, 0.0006947, 0.0014895, 0.0025473 } 
}; 
const double SysErrMatrixFeToCH_x[5][5] = { 
 { 0.0059341, 0.0023496, 0.0013103, 0.0012227, 0.0020147 }, 
 { 0.0023496, 0.0020199, 0.0012274, 0.0012661, 0.0014781 }, 
 { 0.0013103, 0.0012274, 0.0017174, 0.0012600, 0.0011282 }, 
 { 0.0012227, 0.0012661, 0.0012600, 0.0022868, 0.0015241 }, 
 { 0.0020147, 0.0014781, 0.0011282, 0.0015241, 0.0033058 } 
}; 


==> anc/MINERvA_DIS_Ratios_Z_6.cc <==
const double DataCToCH_Enu[7] = {1.4652503, 1.1674545, 1.0835163, 1.1773907, 1.1231206, 1.0378458, 0.9282019 }; 
const double BinsCToCH_Enu[8] = {5.00, 10.00, 15.00, 20.00, 25.00, 30.00, 40.00, 50.00 }; //GeV 
const double StatErrMatrixCToCH_Enu[7][7] = { 
 { 0.0622894, 0.0080332, 0.0005898, 0.0000145, 0.0000023, 0.0000015, 0.0000016 }, 
 { 0.0080332, 0.0128249, 0.0033918, 0.0004286, 0.0000571, 0.0000187, 0.0000125 }, 
 { 0.0005898, 0.0033918, 0.0106841, 0.0046625, 0.0009239, 0.0001328, 0.0000017 }, 
 { 0.0000145, 0.0004286, 0.0046625, 0.0135238, 0.0064309, 0.0011481, 0.0000816 }, 
 { 0.0000023, 0.0000571, 0.0009239, 0.0064309, 0.0146914, 0.0057707, 0.0008695 }, 
 { 0.0000015, 0.0000187, 0.0001328, 0.0011481, 0.0057707, 0.0131767, 0.0058034 }, 
 { 0.0000016, 0.0000125, 0.0000017, 0.0000816, 0.0008695, 0.0058034, 0.0140011 } 
}; 
const double SysErrMatrixCToCH_Enu[7][7] = { 
 { 0.0240459, 0.0039482, 0.0035827, 0.0021513, 0.0018601, 0.0034380, 0.0007714 }, 
 { 0.0039482, 0.0067968, 0.0017600, 0.0020792, 0.0016315, 0.0007030, 0.0009967 }, 
 { 0.0035827, 0.0017600, 0.0050741, 0.0018902, 0.0014774, 0.0017108, 0.0011375 }, 
 { 0.0021513, 0.0020792, 0.0018902, 0.0068180, 0.0014492, 0.0012029, 0.0011082 }, 
 { 0.0018601, 0.0016315, 0.0014774, 0.0014492, 0.0070248, 0.0014868, 0.0014921 }, 
 { 0.0034380, 0.0007030, 0.0017108, 0.0012029, 0.0014868, 0.0067834, 0.0018850 }, 
 { 0.0007714, 0.0009967, 0.0011375, 0.0011082, 0.0014921, 0.0018850, 0.0079452 } 
}; 
const double DataCToCH_x[5] = {1.1066446, 1.0346012, 1.0864837, 1.2006127, 1.3517844 }; 
const double BinsCToCH_x[6] = {0.00, 0.10, 0.20, 0.30, 0.40, 0.75 }; 
const double StatErrMatrixCToCH_x[5][5] = { 
 { 0.0185304, 0.0048152, 0.0016548, 0.0008444, 0.0006002 }, 
 { 0.0048152, 0.0053550, 0.0034958, 0.0022453, 0.0015416 }, 
 { 0.0016548, 0.0034958, 0.0048031, 0.0044349, 0.0034867 }, 
 { 0.0008444, 0.0022453, 0.0044349, 0.0064562, 0.0073333 }, 
 { 0.0006002, 0.0015416, 0.0034867, 0.0073333, 0.0132923 } 
}; 
const double SysErrMatrixCToCH_x[5][5] = { 
 { 0.0115786, 0.0032833, 0.0035514, 0.0028011, 0.0033532 }, 
 { 0.0032833, 0.0052294, 0.0033033, 0.0017276, 0.0039493 }, 
 { 0.0035514, 0.0033033, 0.0056863, 0.0024422, 0.0038693 }, 
 { 0.0028011, 0.0017276, 0.0024422, 0.0056806, 0.0020417 }, 
 { 0.0033532, 0.0039493, 0.0038693, 0.0020417, 0.0121011 } 
}; 


==> anc/MINERvA_DIS_Ratios_Z_82.cc <==
const double DataPbToCH_Enu[7] = {1.2030483, 1.0192294, 1.0264679, 1.0408801, 0.9293096, 1.0083647, 1.0277932 }; 
const double BinsPbToCH_Enu[8] = {5.00, 10.00, 15.00, 20.00, 25.00, 30.00, 40.00, 50.00 }; //GeV 
const double StatErrMatrixPbToCH_Enu[7][7] = { 
 { 0.0084185, 0.0011539, 0.0001050, 0.0000105, 0.0000006, 0.0000002, 0.0000000 }, 
 { 0.0011539, 0.0021042, 0.0006210, 0.0000911, 0.0000122, 0.0000030, 0.0000015 }, 
 { 0.0001050, 0.0006210, 0.0019521, 0.0008662, 0.0001926, 0.0000215, 0.0000046 }, 
 { 0.0000105, 0.0000911, 0.0008662, 0.0021986, 0.0011988, 0.0002205, 0.0000206 }, 
 { 0.0000006, 0.0000122, 0.0001926, 0.0011988, 0.0022096, 0.0010614, 0.0001858 }, 
 { 0.0000002, 0.0000030, 0.0000215, 0.0002205, 0.0010614, 0.0026731, 0.0013089 }, 
 { 0.0000000, 0.0000015, 0.0000046, 0.0000206, 0.0001858, 0.0013089, 0.0033983 } 
}; 
const double SysErrMatrixPbToCH_Enu[7][7] = { 
 { 0.0039462, 0.0013733, 0.0012052, 0.0010925, 0.0013259, 0.0010877, 0.0010817 }, 
 { 0.0013733, 0.0019615, 0.0011325, 0.0012301, 0.0011952, 0.0009879, 0.0011307 }, 
 { 0.0012052, 0.0011325, 0.0019189, 0.0009703, 0.0009831, 0.0009435, 0.0011106 }, 
 { 0.0010925, 0.0012301, 0.0009703, 0.0021948, 0.0011670, 0.0009382, 0.0012137 }, 
 { 0.0013259, 0.0011952, 0.0009831, 0.0011670, 0.0024003, 0.0011091, 0.0012474 }, 
 { 0.0010877, 0.0009879, 0.0009435, 0.0009382, 0.0011091, 0.0020216, 0.0011890 }, 
 { 0.0010817, 0.0011307, 0.0011106, 0.0012137, 0.0012474, 0.0011890, 0.0031597 } 
}; 
const double DataPbToCH_x[5] = {0.8749709, 0.9736697, 1.0502089, 1.0917569, 1.1536575 }; 
const double BinsPbToCH_x[6] = {0.00, 0.10, 0.20, 0.30, 0.40, 0.75 }; 
const double StatErrMatrixPbToCH_x[5][5] = { 
 { 0.0033871, 0.0008691, 0.0002927, 0.0001516, 0.0001483 }, 
 { 0.0008691, 0.0010216, 0.0006260, 0.0003740, 0.0002600 }, 
 { 0.0002927, 0.0006260, 0.0009322, 0.0008139, 0.0005738 }, 
 { 0.0001516, 0.0003740, 0.0008139, 0.0011719, 0.0012554 }, 
 { 0.0001483, 0.0002600, 0.0005738, 0.0012554, 0.0023305 } 
}; 
const double SysErrMatrixPbToCH_x[5][5] = { 
 { 0.0036977, 0.0015221, 0.0012723, 0.0012522, 0.0015817 }, 
 { 0.0015221, 0.0016633, 0.0011179, 0.0009809, 0.0012775 }, 
 { 0.0012723, 0.0011179, 0.0015424, 0.0010767, 0.0012250 }, 
 { 0.0012522, 0.0009809, 0.0010767, 0.0017379, 0.0012785 }, 
 { 0.0015817, 0.0012775, 0.0012250, 0.0012785, 0.0033763 } 
}; 


==> anc/README <==
The data are presented as a root file which contains leafs of:
The ratios of the C, Fe and Pb to CH data in bins of neutrino energy and Bjorken-x
The boundaries of the neutrino and Bjorken-x bins
The Error matrices (statistical and systematic) of each ratio, in bins of neutrino energy and Bjorken-x.

This tree may be accessed from a root prompt or a root macro in the usual manner. 

The data are also presented as .cc files to be used in C or C++ programs. Each ratio and it's associated error matrices is represented in a different .cc file. Each file contains the same information as the root tree. Note that the binning between all ratios is the same, the different names are solely to avoid conflicting definitions if all .cc files are included in the same program. 

If using these data, please use the following citation:
“J. Mousseau et al. (The MINERνA Collaboration) ‘Measurement of partonic nuclear effects in deep-inelastic neutrino scattering using MINERvA’ Phys. Rev. D 93, 071101(R) (2016)”

